Unitarity bounds with subthreshold and anomalous cuts for $b$-hadron decays

We derive a generalisation of the Boyd-Grinstein-Lebed (BGL) parametrization. Most form factors (FFs) in $b$-hadron decays exhibit additional branch cuts -- namely subthreshold and anomalous branch cuts -- beyond the ``standard'' unitarity cut. These additional cuts cannot be adequately accounted for by the BGL parametrization. For instance, these cuts arise in the FFs for $B\to D^{(*)}$, $B\to K^{(*)}$, and $\Lambda_b\to \Lambda$ processes, which are particularly relevant from a phenomenological standpoint. We demonstrate how to parametrize such FFs and derive unitarity bounds in the presence of subthreshold and/or anomalous branch cuts. Our work paves the way for a wide range of new FF analyses based solely on first principles, thereby minimising systematic uncertainties.

==> anc/zhatmap.py <==
import numpy as np
from scipy.integrate import quad
from scipy.optimize import fsolve
import matplotlib.pyplot as plt

########################################################################
#                                                                      #
#   This code constructs a conformal mapping from the disk to          #
#   the s-plane. It also computes the inverse of the mapping,          #
#   along with their derivatives. The code is designed for domains     #
#   like the one shown in Figure 2, which has a branch cut from        #
#   sgamma to infinity along the real axis, and an additional          #
#   anomalous branch cut from sa to sgamma. The mapping is precise     #
#   for points that are far from the branch cuts, where                #
#   parameterizations are applied.                                     #
#                                                                      #
########################################################################

def testmaps():

    pi=np.pi
    sgamma=13.99
    sa=24.3-8.2j
    s0=0.

#   f is the map from the disk to the s-plane
#   fp is the derivative of f
#   finv is the map from the s-plane to the disk
#   finvp is the derivative of finv
#
    f,fp,finv,finvp=compmap(sa,sgamma,s0)


#   make contour plot
    nr=10
    plotcontour(sa,sgamma,f,nr)

    return

########################################################################

def compmap(sa,sgamma,s0=0.):
#
#   This function constructs a conformal mapping (and its inverse) between
#   the disk and a plane with a slit from the point sa to sgamma and sgamma to
#   infinity along the real axis. The map satisfies f(0)=s0 and f(1)=Inf.
#
#   input parameters:
#
#       sgamma - point in the lower half plane
#       sa - point on the real axis
#       s0 - point in the s-plane which gets mapped to zero on the disk
#
#   output parameters:
#
#       g - map from disk to s-plane
#       gp - derivative of g
#       ginv - map from s-plane to disk (inverse of g)
#       ginvp - derivative of ginv
#

    pi=np.pi

    prin2('sa=',sa)
    prin2('sgamma=',sgamma)

#   compute angles of the polygon

    ang=np.angle(sa-sgamma)/pi
    if ang<0: ang=ang+2
    aa=np.array([2.-ang,2.,ang,-2.])

    prin2('angle=',ang)
    prin2('aa=',aa)

#   we now construct a conformal mapping that takes -1 -> sgamma-, -1i -> sa,
#   1 -> Inf.
#
    z2=-1.
    z3=-1j
    z4=1
    zz0=np.array([z2,z3,z4])

    theta0=pi/2.

#   we first find the prevertex corresponding to sgamma+
#
    z1=paramprob(zz0,aa,theta0)
    prin2('z1=',z1)

    zz=np.array([z1,z2,z3,z4])

#   determine shift and scaling by solving a 2 x 2 linear system
#
    cd1=intf(zz[1],zz,aa)
    cd2=intf(zz[2],zz,aa)

    cd3=1/(cd2-cd1)

    coeffs1=cd3*(cd2*sa-cd1*sgamma)
    coeffs2=cd3*(-sa+sgamma)

    f=lambda z: coeffs1+coeffs2*intf(z,zz,aa)
    fp=lambda z: coeffs2*(1-z/zz[0])**(aa[0]-1) *\
                         (1-z/zz[1])**(aa[1]-1) *\
                         (1-z/zz[2])**(aa[2]-1) *\
                         (1-z/zz[3])**(aa[3]-1)

    prin2('coeffs1=',coeffs1)
    prin2('coeffs2=',coeffs2)

    finv=lambda w: fnewton(w,f,fp,0)

#   we now find the preimage of s0 in the map and construct a mobius transform
#   that takes 0 -> s0.  Use Newton to invert the system.
#
    z0=finv(s0)
    prin2('z0=',z0)

    alph=z0

    phi=np.angle((1-np.conj(alph))/(1-alph))

    a=np.exp(1j*phi)
    b=-alph*np.exp(1j*phi)
    c=-np.conj(alph)
    d=1

    mob=lambda z: (d*z-b)/(a-c*z)
    g=lambda z: f(mob(z))
    gp=lambda z: fp(mob(z))*(a*d-b*c)/(a-c*z)**2
    ginv=lambda w: fnewton(w,g,gp,0)
    ginvp=lambda w: 1/gp(ginv(w))

    return (g,gp,ginv,ginvp)

########################################################################

def fnewton(w,f,fp,z0):
#
#   This function computes z such that f(z)=w using Newton method. z is assumed
#   to be in the disk.
#
#   input parameters:
#
#       w - point for which f^(-1)(w) will be computed
#       f - function to be inverted
#       fp - derivative of f
#       z0 - initial guess for Newton
#
#   output parameters:
#
#       z - point such that f(z)=w. We assume z is in the disk

    pi=np.pi
    tol=1e-10
    maxiter=1000

    iters=0
    z=z0
    for i in range(maxiter):

        fz=f(z)
        res=np.abs(fz-w)
        if np.abs(fz-w)<tol:
            prin2('newton converged, iters since restart=',iters)
            return z

        dz=-(fz-w)/fp(z)

#   if we step outside of the disk scale the step size
#
        znew=linestep(f,z,dz)
        iters+=1

        if (iters>20):
#
#   if convergence hasn't happened in 20 iterations, we randomize initial guess
            r0=np.sqrt(np.random.rand())
            t0=2*pi*np.random.rand()
            znew=r0*np.exp(1j*t0)
            prin2('newton stagnated, with res =',f'{res:.2e}', \
                    ', randomizing...')
            iters=0

        z=znew
        prin2('newton iter=',i+1,', res=',f'{res:.2e}',', z=',f'{z:.2e}')

    prin2('newton did not converge, residual=',f'{res:.2e}',', w=',w)

    return z

########################################################################

def linestep(f,z,dz):

    w=z+dz

    if(np.abs(w) < 1): return w

    prin2('scaling step size')

    x=np.real(z)
    y=np.imag(z)

    dx=np.real(dz)
    dy=np.imag(dz)

    a=dx*dx+dy*dy
    b=2*(x*dx+y*dy)
    c=x*x+y*y-1

    alph=(-b+np.sqrt(b*b-4*a*c))/(2*a)

    w=z+alph*dz/2

    return w

########################################################################

def plotcontour(sa,sgamma,f,nr):

    pi=np.pi

    rr=np.linspace(0.05,0.99,nr)
    m=1000

    for i in range(nr):
        vv=rr[i]*np.exp(1j*np.linspace(0,2*pi,m))
        plt.subplot(1,2,1)
        plt.plot(np.real(vv),np.imag(vv),'-')

        ww=np.zeros(m,dtype=complex)
        for j in range(m):
            ww[j]=f(vv[j])

###        print(ww)
        plt.subplot(1,2,2)
        plt.plot(np.real(ww),np.imag(ww),'-')

    plt.subplot(1,2,1)
    ax=plt.gca()
###     plt.plot(np.real(zz),np.imag(zz),'xk')
    ax.set_aspect('equal', adjustable='box')

    w=np.max([4*np.abs(sgamma-sa),4*np.abs(sgamma)])

    plt.subplot(1,2,2)
    plt.plot([np.real(sa),np.real(sgamma),w],[np.imag(sa),np.imag(sgamma),0],'k-')
    plt.xlim(-w,w)
    plt.ylim(-w,w)
    ax=plt.gca()
    ax.set_aspect('equal', adjustable='box')
    plt.show()

    return

########################################################################

def intf(z,zz,aa):
#
#   This function computes the integral
#   in the Schwarz-Christoffel (SC) formula
#
#   input parameters:
#
#       z - point at which integral will be evaluated
#       zz - array of prevertices
#       aa - array of angles
#
#   output parameters:
#
#       cd - value of the integral

    theta=np.angle(z)
    r=np.abs(z)

    fint=lambda w: (1-w/zz[0])**(aa[0]-1) * \
                   (1-w/zz[1])**(aa[1]-1) * \
                   (1-w/zz[2])**(aa[2]-1) * \
                   (1-w/zz[3])**(aa[3]-1)

    fint2=lambda r: np.exp(1j*theta)*fint(r*np.exp(1j*theta))
    result1=quad(fint2,0,r,complex_func=True,epsabs=1e-12,epsrel=1e-12)

    cd=result1[0]

    return cd

########################################################################

def paramprob(zz,aa,theta0):
#
#   This function solves the prevertex problem to determine
#   the 1 missing prevertex. It does this by ensuring that the
#   length from sgamma+ and sa is equal to length from sgamma- and sa.
#
#   input parameters:
#
#      zz - array of prevertices
#      aa - array of angles
#      theta0 - initial guess is exp(1i*theta0)
#
    fobj=lambda s: paramobj(s,zz,aa)

    s1=fsolve(fobj,theta0,xtol=1e-10)

    z1=np.exp(1j*s1[0])
    prin2('prevertex=',z1)

    return z1

########################################################################

def paramobj(s,zz,aa):

    pi=np.pi

    z1=np.exp(1j*s)
    z2=zz[0]
    z3=zz[1]
    z4=zz[2]

    fp=lambda z: np.abs(1-z/z1)**(aa[0]-1) * \
                 np.abs(1-z/z2)**(aa[1]-1) * \
                 np.abs(1-z/z3)**(aa[2]-1) * \
                 np.abs(1-z/z4)**(aa[3]-1)

    fp2=lambda s: fp(np.exp(1j*s))

    s2=np.angle(z2)
    s3=np.angle(z3)

    if s2<0: s2=s2+2*pi
    if s3<0: s3=s3+2*pi

    result1a=quad(fp2,s,(s+s2)/2,epsrel=1e-10,epsabs=1e-10)
    result1b=quad(fp2,(s+s2)/2,s2,epsrel=1e-10,epsabs=1e-10)
    result2a=quad(fp2,s2,(s2+s3)/2,epsrel=1e-10,epsabs=1e-10)
    result2b=quad(fp2,(s2+s3)/2,s3,epsrel=1e-10,epsabs=1e-10)

    prin2('result1a=',result1a)
    prin2('result1b=',result1b)
    prin2('result2a=',result2a)
    prin2('result2b=',result2b)

    d1=result1a[0]+result1b[0]
    d2=result2a[0]+result2b[0]

    dint=abs(d1)-abs(d2)

    return dint

########################################################################

def prini(filename):

    def prin0(*args):
        return

    if filename==0: return prin0
    if filename==1: return print

    f=open(filename,'w')
    f2=open(filename,'a')

    def prin2(*args):
        print(*args,file=f2)
        print(*args)
        return

    return prin2

########################################################################

#prin2=prini('fort.13')

prin2=prini(1)
testmaps()

